Peak state transfer in continuous quantum walks

We introduce and study peak state transfer, a notion of high state transfer in qubit networks modeled by continuous-time quantum walks. Unlike perfect or pretty good state transfer, peak state transfer does not require fidelity arbitrarily close to 1, but crucially allows for an explicit determination of the time at which transfer occurs. We provide a spectral characterization of peak state transfer, which allows us to find many examples of peak state transfer, and we also establish tight lower bounds on fidelity and success probability. As a central example, we construct a family of weighted path graphs that admit peak state transfer over arbitrarily long distances with transfer probability approaching $\pi/4 \approx 0.78$. These graphs offer exponentially improved sensitivity over known perfect state transfer examples such as the weighted paths related to hypercubes, making them practical candidates for efficient quantum wires.

==> anc/peakst_code.sage <==
import numpy as np

from sage.graphs.trees import TreeIterator

ERROR_MARGIN = 10**-12

def determine_spectral_decomposition(A):
    """ returns a dictionary with the eigenvalues of the matrix A as keys and the spectral idempotents as values """
    
    n = A.shape[0]
    eigenvalues, eigenvectors = np.linalg.eigh(A)
    spectral_decomposition = {}
    for k in range(n):
        new = True
        for eigenvalue in spectral_decomposition.keys():
            if abs(eigenvalues[k] - eigenvalue) < ERROR_MARGIN:
                spectral_decomposition[eigenvalue] += np.outer(eigenvectors[:,k], eigenvectors[:,k])
                new = False
                break
        if new:
            spectral_decomposition[eigenvalues[k]] = np.outer(eigenvectors[:,k], eigenvectors[:,k])
    
    return spectral_decomposition
    
def determine_squarefree_part(n):
    """ returns the squarefree part of an integer n as well as the square root of the remaining square """
    
    squarefree_part = 1
    for prime, power in factor(n):
        if power % 2 == 1:
            squarefree_part *= prime
            
    return squarefree_part, sqrt(n / squarefree_part)
    
def peakST_between_u_and_v(u, v, theta_s, spectral_decomposition, c_r_dict):
    """ determines if there is peak state transfer between u and v depending on the special
    eigenvalue theta_s, the spectral decomposition, and the dictionary of integers c_r """
        
    positive_support_values = []
    negative_support_values = []
    for theta_r in spectral_decomposition.keys():
        if theta_r == theta_s:
            continue
        if spectral_decomposition[theta_r][u,v] > ERROR_MARGIN:
            positive_support_values.append(c_r_dict[theta_r])
        elif spectral_decomposition[theta_r][u,v] < -ERROR_MARGIN:
            negative_support_values.append(c_r_dict[theta_r])
    g = gcd(positive_support_values + negative_support_values)
    for val in positive_support_values:
        if (val // g) % 2 == 1:
            return False

    for val in negative_support_values:
        if (val // g) % 2 == 0:
            return False
    
    return True


def count_graphs_with_peakST(n, family='connected graphs', mode='adjacency'):
    """ Prints the number of graphs on n vertices in a certain family that admit peak/perfect state transfer
    with respect to either the adjacency matrix or the Laplacian, """
    
    if family not in ['connected graphs', 'trees']:
        print(f"Invalid graph family: '{family}'; can only take 'connected graphs' or 'trees'")
        return
    
    if mode not in ['adjacency', 'laplacian']:
        print(f"Invalid mode: '{mode}'; can only take 'adjacency' or 'laplacian'")
        return

    graph_counter = 0
    peakst_counter = 0
    pst_counter = 0
    
    if family == 'connected graphs':
        graph_iterator = graphs.nauty_geng(f"{n} -c")
    else:
        graph_iterator = TreeIterator(n)
    
    for graph in graph_iterator:
        graph_counter += 1
        print(f"Number of {family} checked: {graph_counter}", end='\r')
        
        if mode == 'adjacency':
            spectral_decomposition = determine_spectral_decomposition(np.array(graph.am()))
            theta_s = max(spectral_decomposition.keys())
        else:
            spectral_decomposition = determine_spectral_decomposition(np.array(graph.laplacian_matrix()))
            theta_s = min(spectral_decomposition.keys())    # zero, but we want the exact numerical value for the dictionary key
            
        sum_of_absolute_idempotents = np.zeros((n,n))
        
        possible_peakst_pairs = [(u,v) for u in range(n) for v in range(u,n)]
        D_dict = {theta_r: None for theta_r in spectral_decomposition.keys()}
        c_r_dict = {theta_r: None for theta_r in spectral_decomposition.keys()}
        
        valid_eigenvalues = []
        
        for theta_r in spectral_decomposition.keys():
            sum_of_absolute_idempotents += np.abs(spectral_decomposition[theta_r])
            
            if theta_r == theta_s:
                continue
                
            c_r_squared_times_D = (theta_s - theta_r) ^ 2
            closest_integer = int(round(c_r_squared_times_D))
            
            if abs(c_r_squared_times_D - closest_integer) < ERROR_MARGIN:
                valid_eigenvalues.append(theta_r)
                D_dict[theta_r], c_r_dict[theta_r] = determine_squarefree_part(closest_integer)
            
            # if c_r^2 * D is not an integer, then theta_r cannot be in the support if there is peakST
            else:
                for (u,v) in possible_peakst_pairs.copy():
                    if abs(spectral_decomposition[theta_r][u,v]) > ERROR_MARGIN:
                        possible_peakst_pairs.remove((u,v))
                if len(possible_peakst_pairs) == 0:
                    break
               
        if len(valid_eigenvalues) == 0 or len(possible_peakst_pairs) == 0:
            continue
        
        # if the value in D_dict is not the same for all 'valid' eigenvalues, we will not know which value to use;
        # we will throw an assertion error if this is ever not the case
        D = D_dict[valid_eigenvalues[0]]
        for theta_r in valid_eigenvalues[1:]:
            assert(D_dict[theta_r] == D)
        
        peakST_list = []
        for (u,v) in possible_peakst_pairs:
            if u == v:
                continue
            if peakST_between_u_and_v(u, v, theta_s, spectral_decomposition, c_r_dict):
                peakST_list.append(((u,v),sum_of_absolute_idempotents[u,v]))
        
        if len(peakST_list) > 0:
            peakst_counter += 1
            for instance in peakST_list:
                if abs(1 - instance[1]) < ERROR_MARGIN:
                    pst_counter += 1
                    break
                    
    print()
    print(f"Total number of {family} on {n} vertices: {graph_counter}")
    print(f"Number of {family} on {n} vertices admitting PST w.r.t. the {mode} matrix: {pst_counter}")
    print(f"Number of {family} on {n} vertices admitting Peak ST w.r.t. the {mode} matrix: {peakst_counter}")
